Maximizing the number of q-colorings

Let P_G(q) denote the number of proper q-colorings of a graph G. This function, called the chromatic polynomial of G, was introduced by Birkhoff in 1912, who sought to attack the famous four-color problem by minimizing P_G(4) over all planar graphs G. Since then, motivated by a variety of applications, much research was done on minimizing or maximizing P_G(q) over various families of graphs. In this paper, we study an old problem of Linial and Wilf, to find the graphs with n vertices and m edges which maximize the number of q-colorings. We provide the first approach which enables one to solve this problem for many nontrivial ranges of parameters. Using our machinery, we show that for each q >= 4 and sufficiently large m < \kappa_q n^2 where \kappa_q is approximately 1/(q log q), the extremal graphs are complete bipartite graphs minus the edges of a star, plus isolated vertices. Moreover, for q = 3, we establish the structure of optimal graphs for all large m <= n^2/4, confirming (in a stronger form) a conjecture of Lazebnik from 1989.

==> anc/solve-sparse-opt-check-small.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    110356,       3293]
NotebookOptionsPosition[    107349,       3211]
NotebookOutlinePosition[    107998,       3235]
CellTagsIndexPosition[    107955,       3232]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"OPT", "[", "q_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"Log", "[", 
      FractionBox["q", 
       RowBox[{"q", "-", "1"}]], "]"}], " ", 
     RowBox[{"Log", "[", "q", "]"}]}]]}]}]], "Input",
 PageWidth->PaperWidth,
 FontSize->10],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TESTING", " ", "q"}], "=", "3"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"For", " ", 
     RowBox[{"partition", ":", "3"}]}], "=", 
    RowBox[{"1", "+", "1", "+", "1"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", " ", "x1", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "/", "3"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", " ", "x1"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{"3", " ", 
              RowBox[{"x1", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", "x1", "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "3", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "3", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "3"}]}], "=", 
     RowBox[{"1", "+", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "We", " ", "already", " ", "know", " ", "from", " ", "one", " ", "of", 
      " ", "our", " ", "lemmas", " ", "that", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"for", " ", "all", " ", "q"}], "\[GreaterEqual]", "3"}], 
       ")"}], " ", "if", " ", "the", " ", "partition", " ", "is", " ", 
      "this"}], ",", 
     RowBox[{
     "then", " ", "the", " ", "maximum", " ", "is", " ", "uniquely", " ", 
      "achieved", " ", "at", " ", "our", " ", 
      RowBox[{"solution", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "3"}]}], "=", "3"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "is", " ", "the", " ", "trivial", " ", "partition"}], ",", 
     RowBox[{"which", " ", "we", " ", 
      RowBox[{"don", "'"}], "t", " ", "need", " ", "to", " ", "worry", " ", 
      RowBox[{"about", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"TESTING", " ", "q"}], "=", "4"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "4"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "1", "+", "1"}]}], "*)"}], "\n", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"4", " ", "x1", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "/", "4"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", " ", "x1"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{"4", " ", 
              RowBox[{"x1", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", "x1", "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "4", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "4", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "4"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "4"}], "]"}]}], "+", 
          RowBox[{"x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "4"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x1"}], "+", "x2"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"x2", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "4", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "4", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "4"}]}], "=", 
     RowBox[{"1", "+", "3"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "We", " ", "already", " ", "know", " ", "from", " ", "one", " ", "of", 
      " ", "our", " ", "lemmas", " ", "that", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"for", " ", "all", " ", "q"}], "\[GreaterEqual]", "3"}], 
       ")"}], " ", "if", " ", "the", " ", "partition", " ", "is", " ", 
      "this"}], ",", 
     RowBox[{
     "then", " ", "the", " ", "maximum", " ", "is", " ", "uniquely", " ", 
      "achieved", " ", "at", " ", "our", " ", 
      RowBox[{"solution", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "4"}]}], "=", 
     RowBox[{"2", "+", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", " ", "x2", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", "/", "4"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "x2"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"x2", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", "x2", "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "4", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "4", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "4"}]}], "=", "4"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "is", " ", "the", " ", "trivial", " ", "partition"}], ",", 
     RowBox[{"which", " ", "we", " ", 
      RowBox[{"don", "'"}], "t", " ", "need", " ", "to", " ", "worry", " ", 
      RowBox[{"about", "."}]}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"TESTING", " ", "q"}], "=", "5"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "5"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "1", "+", "1", "+", "1"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"5", " ", "x1", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "/", "5"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", " ", "x1"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{"5", " ", 
              RowBox[{"x1", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", "x1", "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "5", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "5", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "5"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "1", "+", "2"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"3", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "5"}], "]"}]}], "+", 
          RowBox[{"x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "5"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "x1"}], "+", "x2"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"x2", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "5", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "5", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "5"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "3"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "5"}], "]"}]}], "+", 
          RowBox[{"x3", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"3", "/", "5"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x1"}], "+", "x3"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"x3", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x3", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x3"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "5", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "5", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "5"}]}], "=", 
     RowBox[{"1", "+", "2", "+", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "5"}], "]"}]}], "+", 
          RowBox[{"2", " ", "x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "5"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x1", "+", 
               RowBox[{"2", " ", "x2"}]}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x1", "^", "2"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "\[GreaterEqual]", 
           "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "5", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "5", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "5"}]}], "=", 
     RowBox[{"1", "+", "4"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "We", " ", "already", " ", "know", " ", "from", " ", "one", " ", "of", 
      " ", "our", " ", "lemmas", " ", "that", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"for", " ", "all", " ", "q"}], "\[GreaterEqual]", "3"}], 
       ")"}], " ", "if", " ", "the", " ", "partition", " ", "is", " ", 
      "this"}], ",", 
     RowBox[{
     "then", " ", "the", " ", "maximum", " ", "is", " ", "uniquely", " ", 
      "achieved", " ", "at", " ", "our", " ", 
      RowBox[{"solution", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "5"}]}], "=", 
     RowBox[{"2", "+", "3"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "5"}], "]"}]}], "+", 
          RowBox[{"x3", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"3", "/", "5"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x2", "+", "x3"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x2", "^", "2"}], "+", 
              RowBox[{"x3", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x3", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x2", ",", "x3"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "5", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "5", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "5"}]}], "=", "5"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "is", " ", "the", " ", "trivial", " ", "partition"}], ",", 
     RowBox[{"which", " ", "we", " ", 
      RowBox[{"don", "'"}], "t", " ", "need", " ", "to", " ", "worry", " ", 
      RowBox[{"about", "."}]}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"TESTING", " ", "q"}], "=", "6"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "6"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "1", "+", "1", "+", "1", "+", "1"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"6", " ", "x1", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "/", "6"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6", " ", "x1"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{"6", " ", 
              RowBox[{"x1", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", "x1", "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "6", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "6", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "6"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "1", "+", "1", "+", "2"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"4", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "6"}], "]"}]}], "+", 
          RowBox[{"x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "6"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "x1"}], "+", "x2"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"x2", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "6", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "6", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "6"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "1", "+", "3"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"3", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "6"}], "]"}]}], "+", 
          RowBox[{"x3", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"3", "/", "6"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "x1"}], "+", "x3"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"x3", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x3", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x3"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "6", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "6", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "6"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "2", "+", "2"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "6"}], "]"}]}], "+", 
          RowBox[{"2", " ", "x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "6"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x1"}], "+", 
               RowBox[{"2", " ", "x2"}]}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "\[GreaterEqual]", 
           "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "6", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "6", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "6"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "4"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "6"}], "]"}]}], "+", 
          RowBox[{"x4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"4", "/", "6"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x1"}], "+", "x4"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"x4", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x4", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x4"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "6", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "6", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "6"}]}], "=", 
     RowBox[{"1", "+", "2", "+", "3"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "6"}], "]"}]}], "+", 
          RowBox[{"x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "6"}], "]"}]}], "+", 
          RowBox[{"x3", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"3", "/", "6"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x1", "+", "x2", "+", "x3"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x1", "^", "2"}], "+", 
              RowBox[{"x2", "^", "2"}], "+", 
              RowBox[{"x3", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x3", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "6", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "6", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "6"}]}], "=", 
     RowBox[{"1", "+", "5"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "We", " ", "already", " ", "know", " ", "from", " ", "one", " ", "of", 
      " ", "our", " ", "lemmas", " ", "that", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"for", " ", "all", " ", "q"}], "\[GreaterEqual]", "3"}], 
       ")"}], " ", "if", " ", "the", " ", "partition", " ", "is", " ", 
      "this"}], ",", 
     RowBox[{
     "then", " ", "the", " ", "maximum", " ", "is", " ", "uniquely", " ", 
      "achieved", " ", "at", " ", "our", " ", 
      RowBox[{"solution", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "6"}]}], "=", 
     RowBox[{"2", "+", "2", "+", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", " ", "x2", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", "/", "6"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", " ", "x2"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{"3", " ", 
              RowBox[{"x2", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", "x2", "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "6", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "6", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "6"}]}], "=", 
     RowBox[{"2", "+", "4"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "6"}], "]"}]}], "+", 
          RowBox[{"x4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"4", "/", "6"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x2", "+", "x4"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x2", "^", "2"}], "+", 
              RowBox[{"x4", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x4", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x2", ",", "x4"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "6", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "6", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "6"}]}], "=", 
     RowBox[{"3", "+", "3"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", " ", "x3", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"3", "/", "6"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "x3"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"x3", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x3", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", "x3", "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "6", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "6", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "6"}]}], "=", "6"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "is", " ", "the", " ", "trivial", " ", "partition"}], ",", 
     RowBox[{"which", " ", "we", " ", 
      RowBox[{"don", "'"}], "t", " ", "need", " ", "to", " ", "worry", " ", 
      RowBox[{"about", "."}]}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"TESTING", " ", "q"}], "=", "7"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "7"}]}], "=", 
     RowBox[{
     "1", "+", "1", "+", "1", "+", "1", "+", "1", "+", "1", "+", "1"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"7", " ", "x1", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "/", "7"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"7", " ", "x1"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{"7", " ", 
              RowBox[{"x1", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", "x1", "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "7", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "7", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "7"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "1", "+", "1", "+", "1", "+", "2"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"5", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "7"}], "]"}]}], "+", 
          RowBox[{"x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "7"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "x1"}], "+", "x2"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"x2", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "7", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "7", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "7"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "1", "+", "1", "+", "3"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"4", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "7"}], "]"}]}], "+", 
          RowBox[{"x3", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"3", "/", "7"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "x1"}], "+", "x3"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"x3", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x3", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x3"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "7", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "7", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "7"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "1", "+", "2", "+", "2"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"3", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "7"}], "]"}]}], "+", 
          RowBox[{"2", " ", "x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "7"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "x1"}], "+", 
               RowBox[{"2", " ", "x2"}]}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "\[GreaterEqual]", 
           "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "7", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "7", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "7"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "1", "+", "4"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"3", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "7"}], "]"}]}], "+", 
          RowBox[{"x4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"4", "/", "7"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "x1"}], "+", "x4"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"x4", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x4", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x4"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "7", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "7", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "7"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "2", "+", "3"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "7"}], "]"}]}], "+", 
          RowBox[{"x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "7"}], "]"}]}], "+", 
          RowBox[{"x3", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"3", "/", "7"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x1"}], "+", "x2", "+", "x3"}], ")"}], "^", 
             "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"x2", "^", "2"}], "+", 
              RowBox[{"x3", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x3", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "7", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "7", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "7"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "5"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "7"}], "]"}]}], "+", 
          RowBox[{"x5", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"5", "/", "7"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x1"}], "+", "x5"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"x5", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x5", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x5"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "7", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "7", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "7"}]}], "=", 
     RowBox[{"1", "+", "2", "+", "2", "+", "2"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "7"}], "]"}]}], "+", 
          RowBox[{"3", " ", "x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "7"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x1", "+", 
               RowBox[{"3", " ", "x2"}]}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x1", "^", "2"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "\[GreaterEqual]", 
           "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "7", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "7", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "7"}]}], "=", 
     RowBox[{"1", "+", "2", "+", "4"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "7"}], "]"}]}], "+", 
          RowBox[{"x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "7"}], "]"}]}], "+", 
          RowBox[{"x4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"4", "/", "7"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x1", "+", "x2", "+", "x4"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x1", "^", "2"}], "+", 
              RowBox[{"x2", "^", "2"}], "+", 
              RowBox[{"x4", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x4", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "7", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "7", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "7"}]}], "=", 
     RowBox[{"1", "+", "3", "+", "3"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "7"}], "]"}]}], "+", 
          RowBox[{"2", " ", "x3", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"3", "/", "7"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x1", "+", 
               RowBox[{"2", " ", "x3"}]}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x1", "^", "2"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "\[GreaterEqual]", 
           "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x3", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x3"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "7", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "7", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "7"}]}], "=", 
     RowBox[{"1", "+", "6"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "We", " ", "already", " ", "know", " ", "from", " ", "one", " ", "of", 
      " ", "our", " ", "lemmas", " ", "that", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"for", " ", "all", " ", "q"}], "\[GreaterEqual]", "3"}], 
       ")"}], " ", "if", " ", "the", " ", "partition", " ", "is", " ", 
      "this"}], ",", 
     RowBox[{
     "then", " ", "the", " ", "maximum", " ", "is", " ", "uniquely", " ", 
      "achieved", " ", "at", " ", "our", " ", 
      RowBox[{"solution", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "7"}]}], "=", 
     RowBox[{"2", "+", "2", "+", "3"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", "x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "7"}], "]"}]}], "+", 
          RowBox[{"x3", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"3", "/", "7"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x2"}], "+", "x3"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"x2", "^", "2"}]}], "+", 
              RowBox[{"x3", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x3", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x2", ",", "x3"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "7", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "7", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "7"}]}], "=", 
     RowBox[{"2", "+", "5"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "7"}], "]"}]}], "+", 
          RowBox[{"x5", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"5", "/", "7"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x2", "+", "x5"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x2", "^", "2"}], "+", 
              RowBox[{"x5", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x5", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x2", ",", "x5"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "7", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "7", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "7"}]}], "=", 
     RowBox[{"3", "+", "4"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x3", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"3", "/", "7"}], "]"}]}], "+", 
          RowBox[{"x4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"4", "/", "7"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x3", "+", "x4"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x3", "^", "2"}], "+", 
              RowBox[{"x4", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x4", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x3", ",", "x4"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "7", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "7", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "7"}]}], "=", "7"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "is", " ", "the", " ", "trivial", " ", "partition"}], ",", 
     RowBox[{"which", " ", "we", " ", 
      RowBox[{"don", "'"}], "t", " ", "need", " ", "to", " ", "worry", " ", 
      RowBox[{"about", "."}]}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"TESTING", " ", "q"}], "=", "8"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{
     "1", "+", "1", "+", "1", "+", "1", "+", "1", "+", "1", "+", "1", "+", 
      "1"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"8", " ", "x1", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "/", "8"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", " ", "x1"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{"8", " ", 
              RowBox[{"x1", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", "x1", "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "8", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{
     "1", "+", "1", "+", "1", "+", "1", "+", "1", "+", "1", "+", "2"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"6", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "8"}], "]"}]}], "+", 
          RowBox[{"x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "8"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "x1"}], "+", "x2"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"x2", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "8", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "1", "+", "1", "+", "1", "+", "3"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"5", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "8"}], "]"}]}], "+", 
          RowBox[{"x3", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"3", "/", "8"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "x1"}], "+", "x3"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"x3", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x3", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x3"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "8", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "1", "+", "1", "+", "2", "+", "2"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"4", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "8"}], "]"}]}], "+", 
          RowBox[{"2", " ", "x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "8"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "x1"}], "+", 
               RowBox[{"2", " ", "x2"}]}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "\[GreaterEqual]", 
           "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "8", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "1", "+", "1", "+", "4"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"4", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "8"}], "]"}]}], "+", 
          RowBox[{"x4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"4", "/", "8"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "x1"}], "+", "x4"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"x4", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x4", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x4"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "8", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "1", "+", "2", "+", "3"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"3", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "8"}], "]"}]}], "+", 
          RowBox[{"x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "8"}], "]"}]}], "+", 
          RowBox[{"x3", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"3", "/", "8"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "x1"}], "+", "x2", "+", "x3"}], ")"}], "^", 
             "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"x2", "^", "2"}], "+", 
              RowBox[{"x3", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x3", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "8", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "1", "+", "5"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"3", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "8"}], "]"}]}], "+", 
          RowBox[{"x5", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"5", "/", "8"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "x1"}], "+", "x5"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"x5", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x5", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x5"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "8", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "2", "+", "2", "+", "2"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "8"}], "]"}]}], "+", 
          RowBox[{"3", " ", "x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "8"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x1"}], "+", 
               RowBox[{"3", " ", "x2"}]}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "\[GreaterEqual]", 
           "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "8", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "2", "+", "4"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "8"}], "]"}]}], "+", 
          RowBox[{"x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "8"}], "]"}]}], "+", 
          RowBox[{"x4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"4", "/", "8"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x1"}], "+", "x2", "+", "x4"}], ")"}], "^", 
             "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"x2", "^", "2"}], "+", 
              RowBox[{"x4", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x4", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x4"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "8", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "3", "+", "3"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "8"}], "]"}]}], "+", 
          RowBox[{"2", " ", "x3", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"3", "/", "8"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x1"}], "+", 
               RowBox[{"2", " ", "x3"}]}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "\[GreaterEqual]", 
           "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x3", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x3"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "8", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{"1", "+", "1", "+", "6"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "8"}], "]"}]}], "+", 
          RowBox[{"x6", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"6", "/", "8"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x1"}], "+", "x6"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"x1", "^", "2"}]}], "+", 
              RowBox[{"x6", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x6", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x6"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "8", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{"1", "+", "2", "+", "2", "+", "3"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "8"}], "]"}]}], "+", 
          RowBox[{"2", " ", "x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "8"}], "]"}]}], "+", 
          RowBox[{"x3", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"3", "/", "8"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x1", "+", 
               RowBox[{"2", " ", "x2"}], "+", "x3"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x1", "^", "2"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"x2", "^", "2"}]}], "+", 
              RowBox[{"x3", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x3", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "8", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{"1", "+", "2", "+", "5"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "8"}], "]"}]}], "+", 
          RowBox[{"x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "8"}], "]"}]}], "+", 
          RowBox[{"x5", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"5", "/", "8"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x1", "+", "x2", "+", "x5"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x1", "^", "2"}], "+", 
              RowBox[{"x2", "^", "2"}], "+", 
              RowBox[{"x5", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x5", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x5"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "8", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{"1", "+", "3", "+", "4"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "8"}], "]"}]}], "+", 
          RowBox[{"x3", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"3", "/", "8"}], "]"}]}], "+", 
          RowBox[{"x4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"4", "/", "8"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x1", "+", "x3", "+", "x4"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x1", "^", "2"}], "+", 
              RowBox[{"x3", "^", "2"}], "+", 
              RowBox[{"x4", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x1", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x4", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x3", ",", "x4"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "8", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{"1", "+", "7"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "We", " ", "already", " ", "know", " ", "from", " ", "one", " ", "of", 
      " ", "our", " ", "lemmas", " ", "that", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"for", " ", "all", " ", "q"}], "\[GreaterEqual]", "3"}], 
       ")"}], " ", "if", " ", "the", " ", "partition", " ", "is", " ", 
      "this"}], ",", 
     RowBox[{
     "then", " ", "the", " ", "maximum", " ", "is", " ", "uniquely", " ", 
      "achieved", " ", "at", " ", "our", " ", 
      RowBox[{"solution", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{"2", "+", "2", "+", "2", "+", "2"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"4", " ", "x2", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", "/", "8"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", " ", "x2"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{"4", " ", 
              RowBox[{"x2", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", "x2", "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "8", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{"2", "+", "2", "+", "4"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", "x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "8"}], "]"}]}], "+", 
          RowBox[{"x4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"4", "/", "8"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x2"}], "+", "x4"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"x2", "^", "2"}]}], "+", 
              RowBox[{"x4", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x4", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x2", ",", "x4"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "8", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{"2", "+", "3", "+", "3"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "8"}], "]"}]}], "+", 
          RowBox[{"2", " ", "x3", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"3", "/", "8"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x2", "+", 
               RowBox[{"2", " ", "x3"}]}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x2", "^", "2"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "\[GreaterEqual]", 
           "2"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x3", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x2", ",", "x3"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "8", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{"2", "+", "6"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "/", "8"}], "]"}]}], "+", 
          RowBox[{"x6", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"6", "/", "8"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x2", "+", "x6"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x2", "^", "2"}], "+", 
              RowBox[{"x6", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x2", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x6", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x2", ",", "x6"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "8", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{"3", "+", "5"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x3", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"3", "/", "8"}], "]"}]}], "+", 
          RowBox[{"x5", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"5", "/", "8"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x3", "+", "x5"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x3", "^", "2"}], "+", 
              RowBox[{"x5", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{"x5", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x3", ",", "x5"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "8", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", 
     RowBox[{"4", "+", "4"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ans", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Maximize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", " ", "x4", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"4", "/", "8"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "x4"}], ")"}], "^", "2"}], "-", 
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"x4", "^", "2"}]}], ")"}]}], "\[GreaterEqual]", "2"}], "&&", 
          RowBox[{"x4", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", "x4", "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", "ans", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"OPT", "[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", "ans", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"OPT", "[", "8", "]"}], "]"}], "-", "0.1"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", 
      RowBox[{"partition", ":", "8"}]}], "=", "8"}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "is", " ", "the", " ", "trivial", " ", "partition"}], ",", 
     RowBox[{"which", " ", "we", " ", 
      RowBox[{"don", "'"}], "t", " ", "need", " ", "to", " ", "worry", " ", 
      RowBox[{"about", "."}]}]}], "*)"}], "\[IndentingNewLine]"}]}]], "Input",
 PageWidth->PaperWidth,
 CellChangeTimes->{{3.46288591784375*^9, 3.462885919859375*^9}},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.902852301792692`"}], ",", 
   RowBox[{"-", "1.3348392418471566`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758924514659*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.263809212027554`"}], ",", 
   RowBox[{"-", "1.263031329516711`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758924520898*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.8338950617271996`"}], ",", 
   RowBox[{"-", "1.263031329516711`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758924527142*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.3862943611198906`"}], ",", 
   RowBox[{"-", "1.263031329516711`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758924533786*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.544744777959194`"}], ",", 
   RowBox[{"-", "1.198558620010341`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758924540799*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.186184018711535`"}], ",", 
   RowBox[{"-", "1.198558620010341`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758924548299*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.7400073805105596`"}], ",", 
   RowBox[{"-", "1.198558620010341`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758924580179*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.818945237433162`"}], ",", 
   RowBox[{"-", "1.198558620010341`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758924606798*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.3683052066854258`"}], ",", 
   RowBox[{"-", "1.198558620010341`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758924626635*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.775781833891879`"}], ",", 
   RowBox[{"-", "1.1431122006696783`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758924635717*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.4623916105499326`"}], ",", 
   RowBox[{"-", "1.1431122006696783`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758924671059*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.0801942406396665`"}], ",", 
   RowBox[{"-", "1.1431122006696783`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758924701183*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.146763433184812`"}], ",", 
   RowBox[{"-", "1.1431122006696783`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758924744602*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.6557722771215722`"}], ",", 
   RowBox[{"-", "1.1431122006696783`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758924773961*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{
  RowBox[{"Maximize", "::", "\<\"ztest\"\>"}], ":", 
  " ", "\<\"Unable to decide whether numeric quantities \
\\!\\({\\(\\(Log[2]\\)\\) + \\(\\(Log[3]\\)\\) - \\(\\(Log[6]\\)\\)}\\) are \
equal to zero. Assuming they are. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/Maximize\\\", ButtonNote -> \
\\\"Maximize::ztest\\\"]\\)\"\>"}]], "Message", "MSG",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758927202824*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{
  RowBox[{"Maximize", "::", "\<\"ztest\"\>"}], ":", 
  " ", "\<\"Unable to decide whether numeric quantities \
\\!\\({\\(\\(Log[2]\\)\\) + \\(\\(Log[3]\\)\\) - \\(\\(Log[6]\\)\\)}\\) are \
equal to zero. Assuming they are. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/Maximize\\\", ButtonNote -> \
\\\"Maximize::ztest\\\"]\\)\"\>"}]], "Message", "MSG",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758928870688*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.7452793592073554`"}], ",", 
   RowBox[{"-", "1.1431122006696783`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758928888736*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.902852301792692`"}], ",", 
   RowBox[{"-", "1.1431122006696783`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758928898283*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.3348392418471566`"}], ",", 
   RowBox[{"-", "1.1431122006696783`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758928908501*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.3862943611198906`"}], ",", 
   RowBox[{"-", "1.1431122006696783`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758928918483*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.9724268512095917`"}], ",", 
   RowBox[{"-", "1.0953782403528713`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758928931047*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.690723436299218`"}], ",", 
   RowBox[{"-", "1.0953782403528713`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758928941097*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.349083124726783`"}], ",", 
   RowBox[{"-", "1.0953782403528713`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758928967374*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.409959641938725`"}], ",", 
   RowBox[{"-", "1.0953782403528713`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758929013098*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.9845121294124293`"}], ",", 
   RowBox[{"-", "1.0953782403528713`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420758929043833*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.052844438413567`"}], ",", 
   RowBox[{"-", "1.0953782403528713`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420759896755948*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.5829609579674904`"}], ",", 
   RowBox[{"-", "1.0953782403528713`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420759896787102*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.169849111274786`"}], ",", 
   RowBox[{"-", "1.0953782403528713`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420759896812669*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.6745936052796266`"}], ",", 
   RowBox[{"-", "1.0953782403528713`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420759900220283*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.6945957207744073`"}], ",", 
   RowBox[{"-", "1.0953782403528713`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420759900245818*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.878281093685675`"}], ",", 
   RowBox[{"-", "1.0953782403528713`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420759900274638*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.298491367650731`"}], ",", 
   RowBox[{"-", "1.0953782403528713`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420759900291971*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.3771873652580215`"}], ",", 
   RowBox[{"-", "1.0953782403528713`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420759900309824*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.143820105818057`"}], ",", 
   RowBox[{"-", "1.053889415340704`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420759900321179*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.8858018367949008`"}], ",", 
   RowBox[{"-", "1.053889415340704`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420759900348595*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.5727546984366536`"}], ",", 
   RowBox[{"-", "1.053889415340704`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420759900381482*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.6303086131520956`"}], ",", 
   RowBox[{"-", "1.053889415340704`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.42075990043714*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.2460535715207492`"}], ",", 
   RowBox[{"-", "1.053889415340704`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420759900470306*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.3053699894965094`"}], ",", 
   RowBox[{"-", "1.053889415340704`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420760954337631*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.9012738896776369`"}], ",", 
   RowBox[{"-", "1.053889415340704`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420760954372264*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{
  RowBox[{"Maximize", "::", "\<\"ztest\"\>"}], ":", 
  " ", "\<\"Unable to decide whether numeric quantities \\!\\({1\\/2\\\\ \
\\(\\((\\(\\(3\\\\ \\(\\(Log[4]\\)\\)\\)\\) - \\(\\(2\\\\ \
\\(\\(Log[8]\\)\\)\\)\\))\\)\\)}\\) are equal to zero. Assuming they are. \\!\
\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/Maximize\\\", ButtonNote -> \
\\\"Maximize::ztest\\\"]\\)\"\>"}]], "Message", "MSG",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420760954397461*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{
  RowBox[{"Maximize", "::", "\<\"ztest\"\>"}], ":", 
  " ", "\<\"Unable to decide whether numeric quantities \\!\\({1\\/2\\\\ \
\\(\\((\\(\\(3\\\\ \\(\\(Log[4]\\)\\)\\)\\) - \\(\\(2\\\\ \
\\(\\(Log[8]\\)\\)\\)\\))\\)\\)}\\) are equal to zero. Assuming they are. \\!\
\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/Maximize\\\", ButtonNote -> \
\\\"Maximize::ztest\\\"]\\)\"\>"}]], "Message", "MSG",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420760954421628*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.4011322677058877`"}], ",", 
   RowBox[{"-", "1.053889415340704`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420760954429907*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{
  RowBox[{"Maximize", "::", "\<\"ztest\"\>"}], ":", 
  " ", "\<\"Unable to decide whether numeric quantities \
\\!\\({\\(\\(\\(\\(2\\\\ \\(\\(Log[2]\\)\\)\\)\\) - \\(\\(Log[4]\\)\\)\\)\\), \
\\(\\(\\(\\(Log[2]\\)\\) + \\(\\(Log[4]\\)\\) - \\(\\(Log[8]\\)\\)\\)\\)}\\) \
are equal to zero. Assuming they are. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\
\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Maximize\\\", ButtonNote -> \
\\\"Maximize::ztest\\\"]\\)\"\>"}]], "Message", "MSG",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420761445967799*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{
  RowBox[{"Maximize", "::", "\<\"ztest\"\>"}], ":", 
  " ", "\<\"Unable to decide whether numeric quantities \
\\!\\({\\(\\(\\(\\(2\\\\ \\(\\(Log[2]\\)\\)\\)\\) - \\(\\(Log[4]\\)\\)\\)\\), \
\\(\\(\\(\\(Log[2]\\)\\) + \\(\\(Log[4]\\)\\) - \\(\\(Log[8]\\)\\)\\)\\)}\\) \
are equal to zero. Assuming they are. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\
\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Maximize\\\", ButtonNote -> \
\\\"Maximize::ztest\\\"]\\)\"\>"}]], "Message", "MSG",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.42076193923002*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.9605162869370945`"}], ",", 
   RowBox[{"-", "1.053889415340704`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420761939232071*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.9616585060234524`"}], ",", 
   RowBox[{"-", "1.053889415340704`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420761939272486*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.519905008282088`"}], ",", 
   RowBox[{"-", "1.053889415340704`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420761939301653*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.115855908875371`"}], ",", 
   RowBox[{"-", "1.053889415340704`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420762022083416*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.6143895204432503`"}], ",", 
   RowBox[{"-", "1.053889415340704`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.42076202552836*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.6490712917709716`"}], ",", 
   RowBox[{"-", "1.053889415340704`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420762028968552*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.263809212027554`"}], ",", 
   RowBox[{"-", "1.053889415340704`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420762028975846*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.8338950617271996`"}], ",", 
   RowBox[{"-", "1.053889415340704`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420762029003261*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.875382679618631`"}], ",", 
   RowBox[{"-", "1.053889415340704`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.42076202902681*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.263031329516711`"}], ",", 
   RowBox[{"-", "1.053889415340704`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420762029043337*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.3579297604602312`"}], ",", 
   RowBox[{"-", "1.053889415340704`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.420762029059909*^9},
 FontSize->10],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.3862943611198906`"}], ",", 
   RowBox[{"-", "1.053889415340704`"}], ",", "True"}], "}"}]], "Output",
 PageWidth->PaperWidth,
 CellChangeTimes->{3.42076202906804*^9},
 FontSize->10]
}, Open  ]]
},
PrintingStyleEnvironment->"Working",
WindowSize->{1272, 683},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"FacingPages"->False,
"FirstPageHeader"->True,
"PrintCellBrackets"->True,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{18, 54}, {72, 72}}},
FrontEndVersion->"7.0 for Microsoft Windows (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 329, 12, 57, "Input"],
Cell[CellGroupData[{
Cell[899, 36, 90574, 2633, 4840, "Input"],
Cell[91476, 2671, 240, 7, 27, "Output"],
Cell[91719, 2680, 239, 7, 27, "Output"],
Cell[91961, 2689, 240, 7, 27, "Output"],
Cell[92204, 2698, 240, 7, 27, "Output"],
Cell[92447, 2707, 239, 7, 27, "Output"],
Cell[92689, 2716, 239, 7, 27, "Output"],
Cell[92931, 2725, 240, 7, 27, "Output"],
Cell[93174, 2734, 239, 7, 27, "Output"],
Cell[93416, 2743, 240, 7, 27, "Output"],
Cell[93659, 2752, 240, 7, 27, "Output"],
Cell[93902, 2761, 241, 7, 27, "Output"],
Cell[94146, 2770, 241, 7, 27, "Output"],
Cell[94390, 2779, 240, 7, 27, "Output"],
Cell[94633, 2788, 241, 7, 27, "Output"],
Cell[94877, 2797, 534, 11, 39, "Message"],
Cell[95414, 2810, 534, 11, 39, "Message"],
Cell[95951, 2823, 241, 7, 27, "Output"],
Cell[96195, 2832, 240, 7, 27, "Output"],
Cell[96438, 2841, 241, 7, 27, "Output"],
Cell[96682, 2850, 241, 7, 27, "Output"],
Cell[96926, 2859, 241, 7, 27, "Output"],
Cell[97170, 2868, 240, 7, 27, "Output"],
Cell[97413, 2877, 240, 7, 27, "Output"],
Cell[97656, 2886, 240, 7, 27, "Output"],
Cell[97899, 2895, 241, 7, 30, "Output"],
Cell[98143, 2904, 240, 7, 30, "Output"],
Cell[98386, 2913, 241, 7, 30, "Output"],
Cell[98630, 2922, 240, 7, 30, "Output"],
Cell[98873, 2931, 241, 7, 30, "Output"],
Cell[99117, 2940, 241, 7, 30, "Output"],
Cell[99361, 2949, 240, 7, 30, "Output"],
Cell[99604, 2958, 240, 7, 30, "Output"],
Cell[99847, 2967, 241, 7, 30, "Output"],
Cell[100091, 2976, 239, 7, 30, "Output"],
Cell[100333, 2985, 240, 7, 30, "Output"],
Cell[100576, 2994, 240, 7, 30, "Output"],
Cell[100819, 3003, 239, 7, 27, "Output"],
Cell[101061, 3012, 240, 7, 27, "Output"],
Cell[101304, 3021, 240, 7, 27, "Output"],
Cell[101547, 3030, 240, 7, 27, "Output"],
Cell[101790, 3039, 573, 11, 75, "Message"],
Cell[102366, 3052, 573, 11, 75, "Message"],
Cell[102942, 3065, 240, 7, 27, "Output"],
Cell[103185, 3074, 619, 12, 56, "Message"],
Cell[103807, 3088, 618, 12, 56, "Message"],
Cell[104428, 3102, 240, 7, 27, "Output"],
Cell[104671, 3111, 240, 7, 27, "Output"],
Cell[104914, 3120, 239, 7, 27, "Output"],
Cell[105156, 3129, 239, 7, 27, "Output"],
Cell[105398, 3138, 239, 7, 27, "Output"],
Cell[105640, 3147, 240, 7, 27, "Output"],
Cell[105883, 3156, 239, 7, 27, "Output"],
Cell[106125, 3165, 240, 7, 27, "Output"],
Cell[106368, 3174, 238, 7, 27, "Output"],
Cell[106609, 3183, 239, 7, 27, "Output"],
Cell[106851, 3192, 240, 7, 27, "Output"],
Cell[107094, 3201, 239, 7, 27, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

